TXS 0128+554: A Young Gamma-Ray Emitting AGN With Episodic Jet Activity

We have carried out a Chandra X-ray and multi-frequency radio VLBA study of the AGN TXS 0128+554, which is associated with the Fermi gamma-ray source 4FGL J0131.2+5547. The AGN is unresolved in a target 19.3 ks Chandra image, and its spectrum is well fit by a simple absorbed power law model, with no distinguishable spectral features. Its relatively soft X-ray spectrum compared to other CSOs may be indicative of a thermal emission component, for which we were able to obtain an upper temperature limit of kT = 0.08 keV. The compact radio morphology and measured advance speed of 0.32c +- 0.07c indicate a kinematic age of only 82 y +- 17 y, placing TXS 0128+554 among the youngest members of the compact symmetric object (CSO) class. The lack of compact, inverted spectrum hotspots and an emission gap between the bright inner jet and outer radio lobe structure indicate that the jets have undergone episodic activity, and were re-launched a decade ago. The predicted gamma-ray emission from the lobes, based on an inverse Compton-emitting cocoon model, is three orders of magnitude below the observed Fermi LAT flux. A comparison to other Fermi-detected and non-Fermi detected CSOs with redshift z<0.1 indicates that the gamma-ray emission likely originates in the inner jet/core region, and that nearby, recently launched AGN jets are primary candidates for detection by the Fermi LAT instrument.

==> anc/gaussiantable.tex <==
\documentclass[onecolumn]{aastex63}
% \documentclass[manuscript]{aastex63}
\newcommand{\n}{\nodata} 
\begin{document} 
\startlongtable
\begin{deluxetable}{clcrrcc} 
\tablenum{2}
\tablecolumns{7}
\tabletypesize{\footnotesize} 
\tablewidth{0pt}  
\tablecaption{\label{t:gaussiantable}Fitted 15 GHz Jet Features}  
\tablehead{\colhead {} &   \colhead {} & 
 \colhead{I} & \colhead{r} &\colhead{P.A.} & \colhead{Maj.} & \colhead{log $T_b$} \\[-2ex]
\colhead {I.D.} &  \colhead {Epoch} & 
\colhead{(mJy)} & \colhead{(mas)} &\colhead{(\arcdeg)} & \colhead{(mas)} & \colhead{(K)}
} 
\decimalcolnumbers
\startdata 
C0& 2016 Sep 26  & 59.2  & 0.02 & 199.0 & 0.15 & 10.1 \\ 
C0& 2016 Nov 6  & 56.4  & \n & \n & 0.15 & 10.1 \\ 
C0& 2016 Dec 10  & 54.1  & \n & \n & 0.11 & 10.4 \\ 
C0& 2017 Jan 28  & 51.9  & \n & \n & 0.14 & 10.1 \\ 
C0& 2017 Jul 30  & 56.8  & \n & \n & 0.12 & 10.3 \\ 
C0& 2017 Nov 18  & 63.3  & \n & \n & 0.16 & 10.1 \\ 
C0& 2018 Jun 29  & 49.7  & 0.04 & 91.0 & \n & \n \\ 
C0& 2019 Aug 23  & 41.9  & 0.02 & 101.3 & 0.09 & 10.4 \\ 
C1& 2016 Sep 26  & 2.5  & 4.59 & 105.5 & 0.49 & 7.7 \\ 
C1& 2016 Nov 6  & 3.0  & 4.62 & 105.0 & 0.64 & 7.6 \\ 
C1& 2016 Dec 10  & 2.4  & 4.64 & 103.6 & 0.55 & 7.6 \\ 
C1& 2017 Jan 28  & 2.5  & 4.64 & 104.1 & 0.50 & 7.7 \\ 
C1& 2017 Jul 30  & 1.5  & 4.58 & 102.5 & \n & \n \\ 
C1& 2017 Nov 18  & 3.1  & 4.51 & 104.0 & 0.87 & 7.3 \\ 
C1& 2018 Jun 29  & 3.7  & 4.52 & 104.2 & 0.96 & 7.3 \\ 
C1& 2019 Aug 23  & 4.2  & 4.45 & 104.6 & 1.43 & 7.0 \\ 
C2& 2016 Sep 26  & 15.7  & 4.09 & 69.6 & 2.99 & 7.0 \\ 
C2& 2016 Nov 6  & 14.6  & 4.13 & 71.1 & 2.75 & 7.0 \\ 
C2& 2016 Dec 10  & 15.4  & 4.09 & 72.8 & 2.92 & 7.0 \\ 
C2& 2017 Jan 28  & 14.7  & 4.11 & 71.4 & 2.94 & 6.9 \\ 
C2& 2017 Jul 30  & 15.4  & 4.10 & 73.1 & 3.18 & 6.9 \\ 
C2& 2017 Nov 18  & 17.2  & 4.21 & 72.3 & 2.87 & 7.0 \\ 
C2& 2018 Jun 29  & 14.6  & 4.20 & 69.5 & 2.85 & 7.0 \\ 
C2& 2019 Aug 23  & 12.3  & 4.27 & 70.4 & 2.66 & 6.9 \\ 
C3& 2016 Sep 26  & 1.0  & 5.44 & 288.7 & \n & \n \\ 
C3& 2016 Nov 6  & 2.7  & 5.52 & 286.9 & 0.96 & 7.2 \\ 
C3& 2016 Dec 10  & 2.4  & 5.23 & 287.0 & 0.92 & 7.2 \\ 
C3& 2017 Jan 28  & 2.8  & 5.49 & 287.7 & 1.05 & 7.1 \\ 
C3& 2017 Jul 30  & 2.5  & 5.45 & 287.5 & 0.71 & 7.4 \\ 
C3& 2017 Nov 18  & 2.2  & 5.54 & 288.0 & 0.54 & 7.6 \\ 
C3& 2018 Jun 29  & 3.0  & 5.99 & 286.8 & 0.82 & 7.4 \\ 
C3& 2019 Aug 23  & 2.5  & 5.81 & 288.1 & 1.00 & 7.1 \\ 
C4& 2016 Sep 26  & 4.3  & 6.96 & 282.8 & 0.77 & 7.6 \\ 
C4& 2016 Nov 6  & 3.5  & 6.97 & 283.0 & 0.58 & 7.7 \\ 
C4& 2016 Dec 10  & 3.7  & 6.84 & 283.5 & 0.67 & 7.6 \\ 
C4& 2017 Jan 28  & 2.3  & 6.94 & 283.8 & 0.34 & 8.0 \\ 
C4& 2017 Jul 30  & 3.0  & 7.17 & 284.7 & 0.43 & 7.9 \\ 
C4& 2017 Nov 18  & 4.8  & 7.01 & 283.2 & 0.79 & 7.6 \\ 
C4& 2018 Jun 29  & 3.0  & 7.10 & 282.7 & 0.59 & 7.6 \\ 
C4& 2019 Aug 23  & 3.9  & 7.07 & 282.5 & 0.72 & 7.6 \\ 
C5& 2016 Sep 26  & 4.9  & 8.03 & 265.9 & 1.11 & 7.3 \\ 
C5& 2016 Nov 6  & 4.5  & 8.19 & 265.5 & 1.13 & 7.3 \\ 
C5& 2016 Dec 10  & 5.3  & 8.09 & 264.9 & 1.27 & 7.2 \\ 
C5& 2017 Jan 28  & 3.8  & 8.11 & 266.1 & 0.98 & 7.3 \\ 
C5& 2017 Jul 30  & 6.1  & 8.21 & 265.9 & 1.65 & 7.1 \\ 
C5& 2017 Nov 18  & 5.6  & 8.28 & 264.4 & 1.12 & 7.4 \\ 
C5& 2018 Jun 29  & 4.7  & 8.13 & 265.0 & 1.07 & 7.3 \\ 
C5& 2019 Aug 23  & 4.2  & 8.33 & 263.5 & 1.13 & 7.2 \\ 
C6& 2016 Sep 26  & 5.5  & 8.43 & 253.0 & 1.51 & 7.1 \\ 
C6& 2016 Nov 6  & 6.3  & 8.20 & 254.0 & 1.55 & 7.1 \\ 
C6& 2016 Dec 10  & 5.1  & 8.23 & 253.2 & 1.73 & 6.9 \\ 
C6& 2017 Jan 28  & 7.5  & 8.05 & 251.2 & 2.17 & 6.9 \\ 
C6& 2017 Jul 30  & 5.0  & 8.26 & 251.3 & 1.10 & 7.3 \\ 
C6& 2017 Nov 18  & 5.7  & 8.37 & 252.3 & 1.39 & 7.2 \\ 
C6& 2018 Jun 29  & 6.3  & 8.19 & 252.1 & 1.95 & 6.9 \\ 
C6& 2019 Aug 23  & 4.0  & 8.50 & 252.3 & 1.39 & 7.0 \\ 
C7& 2016 Sep 26  & 10.1  & 7.05 & 229.7 & 3.17 & 6.7 \\ 
C7& 2016 Nov 6  & 10.8  & 7.06 & 226.9 & 3.40 & 6.7 \\ 
C7& 2016 Dec 10  & 9.7  & 6.92 & 229.1 & 3.34 & 6.6 \\ 
C7& 2017 Jan 28  & 6.5  & 6.84 & 225.2 & 2.51 & 6.7 \\ 
C7& 2017 Jul 30  & 7.6  & 6.63 & 227.3 & 2.83 & 6.7 \\ 
C7& 2017 Nov 18  & 12.4  & 6.79 & 228.0 & 3.42 & 6.7 \\ 
C7& 2018 Jun 29  & 9.2  & 7.01 & 225.8 & 3.08 & 6.7 \\ 
C7& 2019 Aug 23  & 9.3  & 6.81 & 228.3 & 3.37 & 6.6 \\ 
C8& 2016 Sep 26  & 6.9  & 0.96 & 244.0 & 0.39 & 8.4 \\ 
C8& 2016 Nov 6  & 8.1  & 0.88 & 245.6 & 0.50 & 8.2 \\ 
C8& 2016 Dec 10  & 5.6  & 0.92 & 244.6 & 0.30 & 8.5 \\ 
C8& 2017 Jan 28  & 5.9  & 1.01 & 245.3 & 0.35 & 8.4 \\ 
C8& 2017 Jul 30  & 7.7  & 0.97 & 242.9 & 0.61 & 8.0 \\ 
C8& 2017 Nov 18  & 8.3  & 1.06 & 247.7 & 0.50 & 8.2 \\ 
C8& 2018 Jun 29  & 3.1  & 1.19 & 249.0 & 0.50 & 7.8 \\ 
C8& 2019 Aug 23  & 4.4  & 1.17 & 248.5 & 0.40 & 8.1 \\ 
C9& 2018 Jun 29  & 5.2  & 0.48 & 246.5 & 0.14 & 9.2 \\ 
C9& 2019 Aug 23  & 2.6  & 0.72 & 237.8 & \n & \n \\ 
C10& 2018 Jun 29  & 14.6  & 0.14 & 274.2 & \n & \n \\ 
C10& 2019 Aug 23  & 6.8  & 0.28 & 271.3 & 0.19 & 9.0 \\ 
\enddata 

\tablenotetext{a}{Individual feature epoch not used in kinematic fits.}

\tablecomments{Columns are as follows:  (1) feature identification number (zero indicates core feature), (2) observation epoch, (3) flux density at 15 GHz in mJy, (4) position offset from the core feature (or map center for the core feature entries) in milliarcseconds, (5) position angle with respect to the core feature (or map center for the core feature entries) in degrees,  (6) FWHM major axis of fitted Gaussian in milliarcseconds, (7) log of brightness temperature in Kelvin.  }

\end{deluxetable} 
\end{document} 

